Low-genus primitive monodromy groups with a nonunique minimal normal subgroup

Let $X$ be a Riemann surface, and let $f:X\to\mathbb{P}^1_\mathbb{C}$ be an indecomposable (branched) covering of genus $g$ and degree $n$ whose monodromy group has more than one minimal normal subgroup. Closing a gap in the literature, we show that there is only one such covering when $g\leq 1$. Moreover, for arbitrary $g$, there are no such coverings with $n\gg_g 0$ sufficiently large.

==> anc/ConjugacyClassBounds.gap <==
#We are looking for a list of all finite simple groups with an element of order 7 whose conjugacy class has size <89. This is the GAP code for the finite list remaining after using bounds of Burness and Burness-Thomas:

#After removing the groups without an element of order 7, we search for a small (i.e. smaller than 89 elements) conjugacy class of elements of order 7 in our list of classical groups.

for G in [SimpleGroup("PSL(2,7)"), SimpleGroup("PSL(2,8)"), SimpleGroup("PSL(2,13)"), 
SimpleGroup("PSU(3,3)"), SimpleGroup("PSU(3,5)"),
SimpleGroup("PSp(4,7)"),
SimpleGroup("PSp(6,2)"), SimpleGroup("PSp(8,2)"), SimpleGroup("PSp(10,2)"),
SimpleGroup("O(5,7)"), 
SimpleGroup("O+(6,2)"), SimpleGroup("O+(6,4)"), 
SimpleGroup("O-(6,3)"),
SimpleGroup("O(7,2)"), SimpleGroup("O(7,3)"), 
SimpleGroup("O+(8,2)"), SimpleGroup("O-(8,2)"), SimpleGroup("O(9,2)"), SimpleGroup("O+(10,2)"), SimpleGroup("O-(10,2)"), SimpleGroup("O(11,2)")
] do
	cc:=ConjugacyClasses(G);;
	for c in cc do
		n:=Size(c);
		if n<89 then
			if Order(Representative(c))=7 then
				Print("(", G, ", ", c, ", ", n,"),\n");
			fi;
		fi;
	od;
	Print(G, " done\n");
od;

#For the sporadic groups, we use character tables instead.
for G in ["M11", "M12", "M22", "M23", "M24", 
"HS", "J2", "Co1", "Co2", "Co3", "McL", "Suz", 
"He", "HN", "Th", "Fi22", "Fi23", "Fi24'", "B", "M",
"J1", "O'N", "J3", "Ru", "J4", "Ly"] do
tbl:=CharacterTable(G);;
orders:=OrdersClassRepresentatives(tbl);
classSizes:=SizesConjugacyClasses(tbl);
for i in [1..Size(orders)] do
	if orders[i]=7 then
	n:=classSizes[i];
		if n<89 then
			Print("Here's one!!!!!!!!!!! (",G, ", ", n,"),\n");
		fi;
	fi;
od;

Print(G, " done\n");
od;

==> anc/Construction.magma <==
//This code constructs the two ramification types that we get for L=PSL_2(7)

function IsTripleConstructive(G,g,k,l,m)//Checks product 1 and Riemann-Hurwitz and generation
klist:=[];
list2:=[];
list3:=[];
for x in Classes(G) do
if x[1] eq k then
Append(~klist, x[3]);
end if;
end for;
for b in G do
if Order(b) eq l then
for a in klist do
if Order(a*b) eq m then
c:=Id(G)/(a*b);
if Degree(G)-2*g+2 eq #Orbits(sub<G|a>)+#Orbits(sub<G|b>)+#Orbits(sub<G|c>) then
if Order(sub<G | [a,b,c]>) eq Order(G) then Append(~list2,a);
end if;
end if;
end if;
end for;
end if;
end for;
if #list2 eq 0 then return(false); end if;
Append(~list3,list2[1]);
for p in list2 do
isConj:=false;
for j in list3 do
if IsConjugate(G, p, j) then isConj:=true; end if;
end for;
if (not isConj) then Append(~list3,p); end if;
end for;
print(list3);
#list3;
return(true);
end function;

w:=Order(PSL(2,7));
gps:=PrimitiveGroups(w: Filter := "Diagonal");
G:=gps[2];//This is the group for which a tuple appears
print "(k,l,m)", IsTripleConstructive(G,1,8,3,2), "\n";






/*The output of the code is

[
    (1, 10, 34, 110, 12, 93, 59, 119)(2, 103, 87, 150, 52, 162, 109, 4)(3,
        164)(5, 154, 80, 74, 132, 166, 167, 104)(6, 88, 27, 161, 140, 15, 50,
        49)(7, 8, 84, 123, 160, 89, 24, 112)(9, 91, 29, 142, 121, 86, 56,
        71)(11, 39, 37, 99, 138, 14, 62, 130)(13, 65, 48, 32, 67, 46, 108,
        83)(16, 33, 17, 165, 158, 159, 149, 85)(18, 111, 92, 144, 115, 151, 168,
        57)(19, 117, 122, 106, 101, 28, 100, 137)(20, 60, 147, 43, 68, 95, 22,
        120)(21, 118, 156, 148, 58, 135, 124, 157)(23, 114, 47, 153, 163, 141,
        36, 25)(26, 40, 66, 94, 44, 82, 54, 73)(30, 75, 139, 63, 102, 134, 133,
        127)(31, 77, 126, 42)(35, 96, 41, 81, 155, 53, 125, 69)(38, 51, 78, 146,
        113, 98, 76, 131)(45, 107, 145, 55, 64, 136, 79, 129)(61, 143, 97, 116,
        128, 90, 70, 105)(72, 152),
    (1, 110, 59, 10, 12, 119, 34, 93)(2, 150, 109, 103, 52, 4, 87, 162)(3,
        164)(5, 74, 167, 154, 132, 104, 80, 166)(6, 161, 50, 88, 140, 49, 27,
        15)(7, 123, 24, 8, 160, 112, 84, 89)(9, 142, 56, 91, 121, 71, 29,
        86)(11, 99, 62, 39, 138, 130, 37, 14)(13, 32, 108, 65, 67, 83, 48,
        46)(16, 165, 149, 33, 158, 85, 17, 159)(18, 144, 168, 111, 115, 57, 92,
        151)(19, 106, 100, 117, 101, 137, 122, 28)(20, 43, 22, 60, 68, 120, 147,
        95)(21, 148, 124, 118, 58, 157, 156, 135)(23, 153, 36, 114, 163, 25, 47,
        141)(26, 94, 54, 40, 44, 73, 66, 82)(30, 63, 133, 75, 102, 127, 139,
        134)(31, 42, 126, 77)(35, 81, 125, 96, 155, 69, 41, 53)(38, 146, 76, 51,
        113, 131, 78, 98)(45, 55, 79, 107, 64, 129, 145, 136)(61, 116, 70, 143,
        128, 105, 97, 90)(72, 152)
]
2
(k,l,m) true
*/

==> anc/Example.magma <==
// Code for checking whether there exists a genus one system $(G,S,\Omega)$, where $G$ is a primitive group with socle $L^2=Alt_6^2$ and $S=(2,4,5)$. 

function IsTriple(G,g,k,l,m)//Checks product 1 and Riemann-Hurwitz and generation
klist:=[];
for x in Classes(G) do
if x[1] eq k then 
Append(~klist, x[3]);
end if;
end for;
for b in G do
if Order(b) eq l then 
for a in klist do
if Order(a*b) eq m then
c:=Id(G)/(a*b);
if Degree(G)-2*g+2 eq #Orbits(sub<G|a>)+#Orbits(sub<G|b>)+#Orbits(sub<G|c>) then 
if Order(sub<G | [a,b,c]>) eq Order(G) then return([a,b,c]);
end if;
end if;
end if;
end for;
end if;
end for;
return(false);
end function;

w:=Order(Alt(6));
gps:=PrimitiveGroups(w: Filter := "Diagonal");
#gps;
for i in [1..#(gps)] do
PrimitiveGroupDescription(w,i); i;
G:=gps[i];
print "(k,l,m)", IsTriple(G,1,2,4,5), "\n";
end for;

// Running the code verifies there are no genus one systems of type. 

==> anc/LargeL.magma <==
// Magma code for Proposition 3.6 

// When L=A_8 there are two type B groups G with socle L^2; G\cong A_8^2 and G\cong A_8^2.C_2. These groups can be defined in Magma as follows:


//Code for G\cong A_8^2

H:=AlternatingGroup(8);
B,inj:=DirectProduct(H, H);
 klist:=[];
 c:=Classes(H);
 for x in c do
 Append(~klist,inj[1](x[3])*inj[2](x[3]));
 end for;
D:=sub<B|klist>;
f,G:=CosetAction(B,D);
 G;


//Code for G\cong A_8^2.C_2 

H:=Sym(8);
Order(H);
normal:=NormalSubgroups(H);
for K in normal do
K1:=K`subgroup;
if Index(H,K1) eq 2 then
N:=K1;
end if;
end for;
N;
B,inj:=DirectProduct(H, H);
B;
klist:=[];
alist:=[];
c:=Classes(H);
for x in c do
Append(~klist,inj[1](x[3])*inj[2](x[3]));
if x[3] in N then
Append(~alist,inj[1](x[3]));
end if;
end for;
M:=sub<B|klist, alist>;
D:=sub<B|klist>;
f,G:=CosetAction(M,D);
G;

//Code for G\cong PSU_4(2)^2.C_2 

H:=SimpleGroup("PSU(4,2)");
Order(H);
B,inj:=DirectProduct(H, H);
B;
klist:=[];
alist:=[];
c:=Classes(H);
for x in c do
Append(~klist,inj[1](x[3])*inj[2](x[3]));
if x[3] in H then
Append(~alist,inj[1](x[3]));
end if;
end for;
M:=sub<B|klist, alist>;
D:=sub<B|klist>;
f,G:=CosetAction(M,D);
G;

// The following program determines whether there are any elements x_1, x_2,x_3 of orders k,l,m in G satisfying the genus g Riemann Hurwitz condition orbr(S)=\frac{2(1-g)}{n}. Note in the case being considered n=|L|=|A_8|=20160 or n=|L|=|PSU_4(2)|=25920.

k:= ; l:= ; m:= ; g:= ;
klist:=[];
llist:=[];
mlist:=[];
clb:=Classes(G);
for x in clb do
if x[1] eq k then 
Append(~klist, x[3]);
end if;
if x[1] eq l then 
Append(~llist, x[3]);
end if;
if x[1] eq m then 
Append(~mlist, x[3]);
end if;
end for;

for a in klist do
for b in llist do
for c in mlist do
if Degree(G)-2*g+2 eq #Orbits(sub<G|a>)+#Orbits(sub<G|b>)+#Orbits(sub<G|c>) then sub<G|a,b,c>;
end if;
end for;
end for;
end for;


\\ For  G\cong A_8^2 we run this program for g<4 and S of the following types: 

(2,3,7), (2,3,10), (2,3,12), (2,3,14), (2,3,15), (2,3,20), (2,3,21), (2,3,28); 
(2,4,5),(2,4,6),(2,4,7), (2,4,10),(2,4,12),(2,4,14),(2,4,15),(2,4,20),(2,4,21),(2,4,28),(2,4,30),(2,4,35); 
(2,5,5),(2,5,6), (2,5,7), (2,5,10),(2,5,12); 
(2,6,6),(2,6,7); 
(3,3,4),(3,3,5),(3,3,6),(3,3,7);
(3,4,4),(3,4,5);

\\ For  G\cong A_8^2.C_2 we run this program for g<4 and S of the following types: 

(2,3,7),(2,3,8) (2,3,10), (2,3,12), (2,3,14), (2,3,15), (2,3,20), (2,3,21), (2,3,24), (2,3,28); 
(2,4,5),(2,4,6),(2,4,7), (2,4,8), (2,4,10),(2,4,12),(2,4,14),(2,4,15),(2,4,20),(2,4,21),(2,4,24), (2,4,28),(2,4,30),(2,4,35); 
(2,5,5),(2,5,6), (2,5,7),(2,5,8), (2,5,10),(2,5,12); 
(2,6,6),(2,6,7),(2,6,8); 
(3,3,4),(3,3,5),(3,3,6),(3,3,7),(3,3,8);
(3,4,4),(3,4,5); 

\\ For  G\cong PSU_4(2)^2.C_2 we run this program for g<6 and S of type (2,3,8).

==> anc/SmallL.magma <==
// Magma code for Proposition 3.6 

// Code for determining whether type B groups with socle L^2, where L=A_5, A_6, A_7 or PSL_2(q), q\in {7,8,9,13,16,25} form a genus g\leq 1 system (G,S,\Omega). 

// Given a group G and a genus g, the following function checks whether there exists any elements of orders k,l,m in G that have product one, generate G and satisfy the genus g Riemann Hurwitz condition. 

function IsTriple(G,g,k,l,m)//Checks product 1 and Riemann--Hurwitz and generation
klist:=[];
for x in Classes(G) do
if x[1] eq k then 
Append(~klist, x[3]);
end if;
end for;
for b in G do
if Order(b) eq l then 
for a in klist do
if Order(a*b) eq m then
c:=Id(G)/(a*b);
if Degree(G)-2*g+2 eq #Orbits(sub<G|a>)+#Orbits(sub<G|b>)+#Orbits(sub<G|c>) then 
if Order(sub<G | [a,b,c]>) eq Order(G) then return([a,b,c]);
end if;
end if;
end if;
end for;
end if;
end for;
return(false);
end function;

// The following function checks whether there exists any elements of orders k,l,m,n in G that have product one, generate G and satisfy the genus g Riemann Hurwitz condition. 
This is needed for the case of L=A_5 and S=(2,2,2,3). 


function IsQuadruple(G,g,k,l,m,n)//G group, g genus, k, l, m, n element orders//Checks product 1 and Riemann-Hurwitz and generation
klist:=[];
for x in Classes(G) do
if x[1] eq k then 
Append(~klist, x[3]);
end if;
end for;
for b in G do
if Order(b) eq l then 
for c in G do
if Order(c) eq m then
for a in klist do
if Order(a*b*c) eq n then
d:=Id(G)/(a*b*c);
if 2*Degree(G)-2*g+2 eq #Orbits(sub<G|a>)+#Orbits(sub<G|b>)+#Orbits(sub<G|c>)+#Orbits(sub<G|d>) then
if Order(sub<G | [a,b,c,d]>) eq Order(G) then return([a,b,c,d]);
end if;end if;
end if;
end for;
end if;
end for;
end if;
end for;
return(false);
end function;

//Consider an $L$ listed above. The following command  
produces all primitive groups G with socle L^2 (including the primitive groups that are not of type B), describes each such primitive group G and checks whether there are any elements of orders k,l,m in G that have product one, generate G and satisfy the genus-g Riemann-Hurwitz condition. By replacing IsTriple(G,g,k,l,m) with IsQuadruple(G,g,k,l,m,n) we can check the same property for S of the form (k,l,m,n). 

w:=Order(L);
gps:=PrimitiveGroups(w: Filter := "Diagonal");
#gps;
for i in [1..#(gps)] do
PrimitiveGroupDescription(w,i); i;
G:=gps[i];
print "(k,l,m)", IsTriple(G,g,k,l,m), "\n";
end for;

// For L=A_5 we perform this computation for g\leq 1 and S of the following types: 

(2,2,2,3); 
(2,3,10),(2,3,12);
(2,4,5),(2,4,6), (2,4,10),(2,4,12);
(2,5,5),(2,5,6), (2,5,10),(2,5,12); 
(2,6,6),(2,6,8); 
(3,3,4),(3,3,5),(3,3,6),(3,3,8);
(3,4,4),(3,4,5);

// For L=A_6 we perform this computation for g\leq 1 and S of the following types: 

(2,3,8) (2,3,10), (2,3,12),(2,3,15);
(2,4,5),(2,4,6), (2,4,8), (2,4,10),(2,4,12), (2,4,15); 
(2,5,5),(2,5,6), (2,5,8), (2,5,10),(2,5,12); 
(2,6,6),(2,6,8); 
(3,3,4),(3,3,5),(3,3,6),(3,3,8);
(3,4,4),(3,4,5); 


// For L=A_7 we perform this computation for g\leq 1 and S of the following types: 

(2,3,7),(2,3,8) (2,3,10), (2,3,12), (2,3,14),(2,3,15),(2,3,21); 
(2,4,5),(2,4,6),(2,4,7), (2,4,8), (2,4,10),(2,4,12),(2,4,14),(2,4,15),(2,4,21); 
(2,5,5),(2,5,6), (2,5,7),(2,5,8), (2,5,10),(2,5,12); 
(2,6,6),(2,6,7),(2,6,8); 
(3,3,4),(3,3,5),(3,3,6),(3,3,7),(3,3,8);
(3,4,4),(3,4,5); 


// For L=PSL_2(q), q \in {7,8,13} we perform this computation for g\leq 1 and S of type (2,3,7).

// For L=PSL_2(q), q \in {7,9,16,25} we perform this computation for g\leq 1 and S of type (2,3,8)


// The result of these computations is that a genus g\leq 1 system appears only when g=1, G\cong {\rm PSL}_2(7)^2.C_2, and S=(2,3,8). 




